Artificial Artificial Artificial Intelligence: Crowd Workers Widely Use Large Language Models for Text Production Tasks

Large language models (LLMs) are remarkable data annotators. They can be used to generate high-fidelity supervised training data, as well as survey and experimental data. With the widespread adoption of LLMs, human gold--standard annotations are key to understanding the capabilities of LLMs and the validity of their results. However, crowdsourcing, an important, inexpensive way to obtain human annotations, may itself be impacted by LLMs, as crowd workers have financial incentives to use LLMs to increase their productivity and income. To investigate this concern, we conducted a case study on the prevalence of LLM usage by crowd workers. We reran an abstract summarization task from the literature on Amazon Mechanical Turk and, through a combination of keystroke detection and synthetic text classification, estimate that 33-46% of crowd workers used LLMs when completing the task. Although generalization to other, less LLM-friendly tasks is unclear, our results call for platforms, researchers, and crowd workers to find new ways to ensure that human data remain human, perhaps using the methodology proposed here as a stepping stone. Code/data: https://github.com/epfl-dlab/GPTurk

==> helpers.py <==
import itertools
import scipy.stats as stats

from matplotlib.patches import Rectangle
from tempfile import NamedTemporaryFile
from matplotlib.lines import Line2D
from matplotlib.image import imread
import matplotlib.pyplot as plt
import seaborn as sns


def get_size(fig, dpi=100):
    with NamedTemporaryFile(suffix='.png') as f:
        fig.savefig(f.name, bbox_inches='tight', dpi=dpi)
        height, width, _channels = imread(f.name).shape
        return width / dpi, height / dpi


def set_size(fig, size, dpi=100, eps=1e-2, give_up=2, min_size_px=10):
    target_width, target_height = size
    set_width, set_height = target_width, target_height  # reasonable starting point
    deltas = []  # how far we have
    while True:
        fig.set_size_inches([set_width, set_height])
        actual_width, actual_height = get_size(fig, dpi=dpi)
        set_width *= target_width / actual_width
        set_height *= target_height / actual_height
        deltas.append(abs(actual_width - target_width) + abs(actual_height - target_height))
        if deltas[-1] < eps:
            return True
        if len(deltas) > give_up and sorted(deltas[-give_up:]) == deltas[-give_up:]:
            return False
        if set_width * dpi < min_size_px or set_height * dpi < min_size_px:
            return False
